Long-Baseline Neutrino Facility (LBNF) and Deep Underground Neutrino Experiment (DUNE) Conceptual Design Report Volume 2: The Physics Program for DUNE at LBNF

The Physics Program for the Deep Underground Neutrino Experiment (DUNE) at the Fermilab Long-Baseline Neutrino Facility (LBNF) is described.

==> common/clean.sh <==
#!/bin/bash

# clean out working directory of generated files based on .gitignore

topdir=$(dirname $(dirname $(readlink -f $BASH_SOURCE)))
for pattern in $(cat $topdir/.gitignore)
do
    echo $pattern
    rm -f $pattern
done


==> python/parameters.py <==
#!/usr/bin/env python
'''
Estimate data rates.
'''

import numpy as np

from dune.params.data import Param
from dune.params.units import Q

def filter(ps):
    '''
    Take a ParamSet, return a new one loaded with derived rate-related parameters.
    '''

    # TPC
    ps.add(Param('tpc_drift_time', ps.tpc_drift_distance / ps.tpc_drift_velocity, 
                 'millisecond', 'Drift time', precision=2))

    # DAQ
    ps.add(Param('daq_readout_time', ps.daq_drifts_per_readout * ps.tpc_drift_time,
                 'millisecond', 'DAQ readout time', precision=1))
    ps.add(Param('daq_readout_channel_samples', (ps.daq_sample_rate * ps.daq_readout_time).to_base_units(),
                 '', 'Samples/readout/channel', precision=0))
    ps.add(Param('daq_channels_per_module', (ps.daq_channels_per_apa * ps.tpc_apa_per_module).to_base_units(),
                 '', 'Channels per detector module', precision=0))

    # Global DUNE
    ps.add(Param('dune_number_apas', ps.tpc_apa_per_module * ps.dune_number_modules,
                 name='Total number of APAs'))
    ps.add(Param('dune_detector_mass', ps.tpc_module_mass * ps.dune_number_modules,
                 'kilotonne', name='Total fiducial mass', precision=0))

    ps.add(Param('dune_number_channels', ps.daq_channels_per_module * ps.dune_number_modules,
                 '', 'Total channels in DUNE', precision=0))


    ps.add(Param('dune_fs_readout_size', (ps.daq_bytes_per_sample * ps.dune_number_channels * ps.daq_readout_channel_samples).to('gigabyte'),
                 'gigabyte', 'Full-stream readout size', precision=1))
    ps.add(Param('dune_fs_readout_rate', ps.dune_fs_readout_size / ps.daq_readout_time,
                 'terabyte/second', 'Full-stream readout data rate', precision=1))
           
    ps.add(Param('dune_fs_readout_size_second', ps.dune_fs_readout_rate * Q('second'),
                 'terabyte', 'Full-stream 1 second data volume', precision=1))
    ps.add(Param('dune_fs_readout_size_minute', ps.dune_fs_readout_rate * Q('minute'),
                 'terabyte', 'Full-stream 1 minute data volume', precision=1))
    ps.add(Param('dune_fs_readout_size_year', ps.dune_fs_readout_rate * Q('year'),
                 'exabyte', 'Full-stream 1 year data volume', precision=1))

    # Beam related
    ps.add(Param('beam_rep_rate', 1.0/ps.beam_spill_cycle,
                 'hertz', 'Beam spill repetition rate', precision=2))
    ps.add(Param('beam_rate', ps.beam_event_occupancy * ps.beam_rep_rate * ps.beam_run_fraction,
                 '1/year', 'Beam neutrino interaction rate', precision=0))
    ps.add(Param('beam_on_fraction', (ps.beam_rep_rate * ps.beam_run_fraction * ps.daq_readout_time).to_base_units(),
                 '', 'Fraction of time beam is on'))

    ps.add(Param('beam_data_rate_fs', ps.beam_rate * ps.dune_fs_readout_size, 
                 'megabyte/second', 'FS readout rate for events with beam interactions', precision=0))
    ps.add(Param('beam_data_year_fs', ps.beam_data_rate_fs * Q('year'),
                 'terabyte', 'Annual FS readout volume for events with beam interactions', precision=0))

    ps.add(Param('beam_high_data_rate', ps.beam_event_size * ps.beam_rate,
                 'kilobyte/second', 'Data rate for beam neutrino interactions', precision=2))
    ps.add(Param('beam_high_data_year', ps.beam_high_data_rate * Q('year'),
                 'gigabyte', 'Annual beam neutrino data volume', precision=0))
    ps.add(Param('beam_fs_data_rate', ps.dune_fs_readout_size * ps.beam_rep_rate * ps.beam_run_fraction,
                 'petabyte/year', 'Full-stream in-spill data rate', precision=0))

    # Cosmics
    # Vitaly Kudryavtsev <v.kudryavtsev@sheffield.ac.uk> writes:
    #
    # Muon flux at LBNE site (which I assume to be the same as DUNE site) is
    # 5.66*10^(-9) cm^(-2) s^(-1) through a spherical detector with an
    # uncertainty of about 10% (I hope).
    # If you take this flux and multiply by the hosizontal area of the
    # cryostat/TPC or whatever you want to calculate the flux through, you
    # can get an event rate with an accuracy of about 50% (most muons are
    # coming from near vertical directions). If you add another coefficient
    # of 1.3-1.4 you will get a rate to within 10-15% accuracy.
    #
    # As an example, accurate calculations of muon rate on a surface of a
    # box 100*40*50 m^3 give an event rate of about 9.7*10^6 muons per year,
    # which is close to the flux * horizontal area * 1.36.

    ps.add(Param('cosmic_muon_rate', ps.dune_number_modules * ps.tpc_full_width * ps.tpc_full_length * ps.cosmic_muon_flux * ps.cosmic_muon_correction,
                 'hertz', 'Cosmic muon event rate', precision=3))
    ps.add(Param('cosmic_muon_data_rate', ps.cosmic_muon_rate * ps.cosmic_muon_event_size,
                 'kilobyte/second', 'Cosmic muon data rate', precision=1))
    ps.add(Param('cosmic_muon_data_year', ps.cosmic_muon_data_rate * Q('year'),
                 'terabyte', 'Annual cosmic muon data volume', precision=0))

    # Ar39 beta
    ps.add(Param('beta_readout_size', ps.beta_event_size * ps.daq_bytes_per_sample,
                 'byte', 'Ar39 readout size', precision=0))

    ps.add(Param('beta_rate', ps.beta_rate_density * ps.tpc_module_mass * ps.dune_number_modules, 
                 'megahertz', 'Ar39 event rate above 0.5MeV', precision=1))

    ps.add(Param('beta_data_rate', ps.beta_rate * ps.beta_readout_size,
                 'gigabyte/second', 'Ar39 data rate', precision=1))

    ps.add(Param('beta_data_year', ps.beta_data_rate * Q('year'),
                 'petabyte', 'Annual Ar39 data volume', precision=0))

    ps.add(Param('beta_in_spill_year', ps.beta_data_year * ps.beam_on_fraction,
                 'terabyte', 'Annual Ar39 data volume in spill', precision=0))

    ps.add(Param('beta_in_beam_year', ps.beta_in_spill_year * ps.beam_event_occupancy,
                 'gigabyte', 'Annual Ar39 data volume in beam events', precision=0))


    # SNB
    ps.add(Param('snb_event_size_fs', ps.dune_fs_readout_rate * ps.snb_readout_time,
                 'terabyte', 'SNB FS event size', precision=1))
    ps.add(Param('snb_data_rate_fs', ps.snb_event_size_fs * ps.snb_cand_rate,
                 'megabyte/second', 'SNB FS data rate', precision=1))
    ps.add(Param('snb_data_year_fs', ps.snb_data_rate_fs * Q('year'),
                 'terabyte', 'Annual SNB FS data volume', precision=0))

    # candidate SNB (radioactive backgrounds)
    ps.add(Param('snb_cand_event_size_zs', ps.beta_data_rate * ps.snb_readout_time,
                 'gigabyte', 'Candidate SNB ZS event size', precision=1))
    ps.add(Param('snb_cand_data_rate_zs', ps.snb_cand_event_size_zs * ps.snb_cand_rate,
                 'byte/second', 'Candidate SNB ZS data rate', precision=0))
    ps.add(Param('snb_cand_data_year_zs', ps.snb_cand_data_rate_zs * Q('year'),
                 'gigabyte', 'Annual SNB ZS data volume', precision=0))

    # actual SNB
    ps.add(Param('snb_data_rate_zs', ps.snb_event_size * ps.snb_event_rate_tpc * ps.dune_number_modules,
                 'gigabyte/second', 'Instantaneous SNB ZS data rate', precision=0))
    ps.add(Param('snb_data_volume_zs', ps.snb_data_rate_zs * Q('10 seconds'),
                 'gigabyte', 'Size of one SNB', precision=0))

    ps.add(Param('snb_data_rate_high_zs', ps.snb_data_rate_zs * ps.snb_closer_factor * ps.snb_closer_factor,
                 'terabyte/second', 'Instantaneous nearby SNB ZS data rate', precision=0))
    ps.add(Param('snb_data_volume_high_zs', ps.snb_data_rate_high_zs * Q('10 seconds'),
                 'terabyte', 'Size of one nearby SNB', precision=0))



    # GDAQ - parameters from Giles
    # "rone" = "R1", etc

    ps.add(Param('gdaq_unit',ps.daq_bytes_per_sample * ps.gdaq_channelnumber_factor / ps.gdaq_trig_compression,
                 'byte','Compressed sample size'))

    ps.add(Param('gdaq_rone_beta_datarate', 
                 ps.gdaq_unit * ps.beta_event_size * ps.gdaq_beta_highrate_APA,
                 'megabyte/second', 'Radioactivity data rate from R1 per central APA', precision=1))

    # fixme, original from Giles is I think wrong:
    # data_bytes_per_sample*gdaq_channelnumber_factor*gdaq_trig_samples_per_beta_hit/gdaq_trig_compression*gdaq_cr_rate_APA*gdaq_APA_channels_per_cosmic
    # why is there a beta term???
    # also, this is using redundant terms from the spreadsheet (cosmic_muon_rate and cosmic_muon_event_size is defined above)
    ps.add(Param('gdaq_rone_triggered_physics_datarate', 
                 ps.gdaq_unit * ps.gdaq_cr_rate_APA * ps.gdaq_APA_channels_per_cosmic,
                 'byte/second', 'TP data rate from R1'))

    # Giles comment: Assumes we just double the radioactive rate furing the spills
    ps.add(Param('gdaq_rone_beam_physics_datarate', ps.gdaq_rone_beta_datarate,
                 'kilobyte/second', 'EB data rate from R1'))

    # Giles comment: Already included in beta rate, but add again to allow double data size
    ps.add(Param('gdaq_rone_lowenergy_physics_datarate', 
                 ps.gdaq_unit * ps.snb_event_size * ps.gdaq_lp_highrate_APA,
                 'kilobyte/second', 'LP data rate from R21'))

    ps.add(Param('gdaq_rone_SN_physics_datarate', 
                 ps.gdaq_unit * ps.snb_event_size * ps.gdaq_sn_highrate_APA,
                 'kilobyte/second', 'SNB data rate from R1'))

    ps.add(Param('gdaq_rone_data_rate', 
                 ps.gdaq_rone_triggered_physics_datarate + \
                 ps.gdaq_rone_beam_physics_datarate + \
                 ps.gdaq_rone_lowenergy_physics_datarate + \
                 ps.gdaq_rone_SN_physics_datarate,
                 'megabyte/second', 'Total R1 data rate per APA'))


    # Near Detector
    ps.add(Param('nd_sst_beam_rate', ps.nd_beam_event_rate_density*ps.nd_sst_mass,
                 'hertz', 'ND SST beam neutrino interaction rate', precision=1))
    ps.add(Param('nd_ecal_beam_rate', ps.nd_beam_event_rate_density*ps.nd_ecal_mass,
                 'hertz', 'ND ECAL beam neutrino interaction rate', precision=1))
    ps.add(Param('nd_muid_beam_rate', ps.nd_beam_event_rate_density*ps.nd_muid_mass,
                 'hertz', 'ND MuID beam neutrino interaction rate', precision=1))


    ps.add(Param('nd_beam_event_rate', (ps.nd_sst_mass+ps.nd_ecal_mass+ps.nd_muid_mass)*ps.nd_beam_event_rate_density,
                 'hertz','ND beam event rate', precision=1))

    ps.add(Param('nd_event_rate', ps.nd_beam_event_rate+ps.nd_cosmic_muon_rate+ps.nd_rock_muon_rate,
                 'hertz','ND total event rate', precision=1))

    ps.add(Param('nd_data_rate', ps.nd_event_rate * ps.nd_event_size * ps.nd_bytes_per_channel,
                 'megabyte/second', 'ND total data rate', precision=1))

    return ps


    

